A Comparison of X-ray and Strong Lensing Properties of Simulated X-ray Clusters

We use gas-dynamical simulations of galaxy clusters to compare their X-ray and strong lensing properties. Special emphasis is laid on mass estimates. The cluster masses range between 6 x 10^14 solar masses and 4 x 10^15 solar masses, and they are examined at redshifts between 1 and 0. We compute the X-ray emission of the intracluster gas by thermal bremsstrahlung, add background contamination, and mimic imaging and spectral observations with current X-ray telescopes. Although the beta model routinely provides excellent fits to the X-ray emission profiles, the derived masses are typically biased low because of the restricted range of radii within which the fit can be done. For beta values of ~ 2/3, which is the average in our numerically simulated sample, the mass is typically underestimated by ~ 40 per cent. The masses of clusters which exhibit pronounced substructure are often substantially underestimated. We suggest that the ratio between peak temperature and emission-weighted average cluster temperature may provide a good indicator for ongoing merging and, therefore, for unreliable mass estimates. X-ray mass estimates are substantially improved if we fit a King density profile rather than the beta model to the X-ray emission, thereby dropping the degree of freedom associated with beta. Clusters selected for their strong lensing properties are typically dynamically more active than typical clusters. Bulk flows in the intracluster gas contain a larger than average fraction of the internal energy of the gas in such objects, hence the measured gas temperatures are biased low. The bulk of the optical depth for arc formation is contributed by clusters with intermediate rather than high X-ray luminosity. Arcs occur predominantly in clusters which exhibit substructure and are not in an equilibrium state. Finally we explain why the

==> aua.mac <==

% Plain TeX macro package
% Matthias Bartelmann, Jan. 30, 1996

\newif\ifPostScript
\newif\ifBoldFace
\newif\ifReferee
\newif\ifFrames

% ... set \PostScriptfalse here if postscript files should be ignored:

\PostScripttrue
\ifPostScript\input epsf.tex\fi

% ... set \BoldFacetrue here if bold-faced headlines requested:

\BoldFacefalse

% ... set \Refereetrue here if referee layout requested:

\Refereefalse

% ... set \Framestrue here if frames around figures requested:

\Framesfalse

% ... set \englishfalse here for german headings:

\newif\ifenglish\englishtrue%

% ... some general definitions:

\ifReferee
    \font\headfont=cmr10 at 10truept
\else
    \font\headfont=cmti10 at 10truept
\fi
\def\eventitle{}
\def\oddtitle{}
\ifReferee\relax\else%
    \headline={\headfont\ifnum\pageno=1\hss\else
        \ifodd\pageno\oddtitle\hss\folio\else
        \folio\hss\eventitle\fi\fi}
    \footline={\hss}\fi
\hfuzz=2pt\tolerance=500
\abovedisplayskip=3mm plus 6pt minus 4pt
\belowdisplayskip=3mm plus 6pt minus 4pt
\abovedisplayshortskip=0mm plus 6pt
\belowdisplayshortskip=2mm plus 4pt minus 4pt
\predisplaypenalty=0

% ... symbol definitions:

\def\sun{\hbox{$\odot$}}
\def\la{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\sim$}}}\hbox{$<$}}}}
\def\ga{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\sim$}}}\hbox{$>$}}}}
\def\sq{\hbox{\rlap{$\sqcap$}$\sqcup$}}
\def\degr{\hbox{$^\circ$}}
\def\arcmin{\hbox{$^\prime$}}
\def\arcsec{\hbox{$^{\prime\prime}$}}
\def\utw{\smash{\rlap{\lower5pt\hbox{$\sim$}}}}
\def\udtw{\smash{\rlap{\lower6pt\hbox{$\approx$}}}}
\def\fd{\hbox{$.\!\!^{\rm d}$}}
\def\fh{\hbox{$.\!\!^{\rm h}$}}
\def\fm{\hbox{$.\!\!^{\rm m}$}}
\def\fs{\hbox{$.\!\!^{\rm s}$}}
\def\fdg{\hbox{$.\!\!^\circ$}}
\def\farcm{\hbox{$.\mkern-4mu^\prime$}}
\def\farcs{\hbox{$.\!\!^{\prime\prime}$}}
\def\fp{\hbox{$.\!\!^{\scriptscriptstyle\rm p}$}}
\def\getsto{\mathrel{\hbox{\rlap{$\gets$}\hbox{\raise2pt\hbox{$\to$}}}}}
\def\lid{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$=$}}}\hbox{$<$}}}}
\def\gid{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$=$}}}\hbox{$>$}}}}
\def\sol{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$\sim$}}}\hbox{$<$}}}}
\def\sog{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$\sim$}}}\hbox{$>$}}}}
\def\lse{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$<$}}}\hbox{$\simeq$}}}}
\def\gse{\mathrel{\hbox{\rlap{\hbox{\raise4pt\hbox{$>$}}}\hbox{$\simeq$}}}}
\def\grole{\mathrel{\hbox{\lower2pt\hbox{$<$}}\kern-8pt
    \hbox{\raise2pt\hbox{$>$}}}}
\def\leogr{\mathrel{\hbox{\lower2pt\hbox{$>$}}\kern-8pt
    \hbox{\raise2pt\hbox{$<$}}}}%
\def\loa{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\approx$}}}\hbox{$<$}}}}
\def\goa{\mathrel{\hbox{\rlap{\hbox{\lower4pt\hbox{$\approx$}}}\hbox{$>$}}}}
\def\cor{\mathrel{\hbox{$\widehat=$}}}
\def\bbbr{{\rm I\!R}}

% ... font definitions:
% ... vector fonts:

\font\kleinhalbcurs=cmmib10 scaled 833

% ... petit fonts:

\font\eightrm=cmr8
\font\eighti=cmmi8   \skewchar\eighti='177
\font\eightsy=cmsy8  \skewchar\eightsy='60
\font\eightbf=cmbx8
\font\eightsl=cmsl8
\font\eightit=cmti8
\font\eighttt=cmtt8  \hyphenchar\eighttt=-1

\font\sixrm=cmr6
\font\sixi=cmmi6     \skewchar\sixi='177
\font\sixsy=cmsy6    \skewchar\sixsy='60
\font\sixbf=cmbx6

\font\tenbf=cmb10
\font\bxfr=cmr10
\font\bxft=cmsl10
\font\bxfm=cmbx10

% ... definition of versal greek letters:  

\mathchardef\Gamma="0100
\mathchardef\Delta="0101
\mathchardef\Theta="0102
\mathchardef\Lambda="0103
\mathchardef\Xi="0104
\mathchardef\Pi="0105
\mathchardef\Sigma="0106
\mathchardef\Upsilon="0107
\mathchardef\Phi="0108
\mathchardef\Psi="0109
\mathchardef\Omega="010A

% definition of figure environment:

\newif\ifwid%
\def\frame#1#2#3{%
    \vbox{\ifFrames\hrule height#2\fi%
          \hbox{\ifFrames\vrule width#2\fi%
                \vbox{\vskip#1 #3}%
          \ifFrames\vrule width#2\fi}%
    \ifFrames\hrule height#2\fi}}%
\def\begfigwid#1#2\endfig{%
    \ifReferee%
        \setbox2=\vbox{\box2\bigskip #2}%
    \else%
    \par\widtrue%
    \ifPostScript%
        \setbox1=\vbox{$$\frame{0pt}{0.5pt}{%
                       \epsfxsize=15truecm\epsffile{#1}}$$#2}%
    \else%
        \setbox1=\vbox{$$\frame{1cm}{0.5pt}{%
                       \vbox to 0pt{\hsize=141truemm\hfill}}$$#2}%
    \fi%
    \dimen0 = \ht1%
    \advance\dimen0 by \dp1%
    \advance\dimen0 by 5\baselineskip%
    \advance\dimen0 by 0.4 truecm%
    \ifdim\dimen0 > \vsize%
        \pageinsert\box1\vfill\endinsert%
    \else%
        \dimen0 = \pagetotal%
        \ifdim\dimen0 < \pagegoal%
            \advance\dimen0 by \ht1%
            \advance\dimen0 by \dp1%
            \advance\dimen0 by 1.4 truecm%
            \ifdim\dimen0 > \vsize%
                  \topinsert\box1\endinsert%
            \else%
                  \vskip 1 truecm\box1\vskip 4 truemm%
            \fi%
      \else%
            \vskip 1 truecm\box1\vskip 4 truemm%
      \fi%
\fi\fi}%
\let\begfig=\begfigwid%

% ... figure captions:
% ... (centered if text occupies less than one line)

\def\figure#1#2{%
    \ifenglish\def\fcap{Figure}\else\def\fcap{Abbildung}\fi%
    \ifReferee%
        \noindent{\fcap\ts#1.--\ }\ignorespaces #2%
    \else%
        \ifwid%
            \smallskip%
            \setbox0 = \vbox{%
                \noindent\petit{\fcap\ts#1.--\ }%
                \ignorespaces#2%
                \smallskip%
                \count255=0\global\advance\count255 by \prevgraf}%
            \ifnum\count255 > 1%
                \box0%
            \else%
                \centerline{%
                    \petit{\fcap\ts#1.--\ }\ignorespaces#2}%
                \smallskip%
            \fi%
        \else%
            \setbox0 = \vbox{%
                \hsize=75truemm\noindent\petit{\fcap\ts#1.--\ }%
                \ignorespaces #2%
                \smallskip%
                \count255=0\global\advance\count255 by \prevgraf}%
            \box0%
        \fi%
    \fi}%

% ... table environment:
% ... table captions:

\def\tabcap#1#2{%
    \ifenglish\def\tcap{Table}\else\def\tcap{Tabelle}\fi%
    \smallskip\vbox{%
        \noindent\petit{\tcap\ts#1\unskip.--\ }%
        \ignorespaces #2\medskip}}%
\def\begtabfull{%
    \par%
    \ifvoid%
        \topins\bgroup\midinsert\medskip%
    \else%
        \bgroup\topinsert\medskip%
    \fi}%
\let\begtabfullwid=\begtabfull%
\def\endtab{%
    \endinsert\egroup\medskip\noindent}%
\def\begtabtest#1#2\endtab{%
    \par%
    \dimen0 = \hsize%
    \advance\dimen0 by -90 truemm%
    \advance\dimen0 by  -1 truecc%
    \relax\bgroup%
    \def\tabcap##1##2{%
        \vbox{\hsize=\dimen0\relax%
            \noindent\petit{\bf\tcap\ts##1\unskip.\ }%
            \ignorespaces##2\par}}%
    \topinsert\line{%
        \vbox{\hsize=90truemm\relax #1}%
        \hss#2\unskip}%
        \endinsert%
    \egroup\ignorespaces}%

% ... reference environment:

\def\begpet{%
    \vskip6pt\bgroup\petit}%
\def\endpet{%
    \vskip6pt\egroup}%
\def\begref#1{%
    \ifenglish\def\rcap{References}\else\def\rcap{Literatur}\fi%
    \sec{\rcap}\bgroup%
    \ifReferee\relax\else%
        \petit%
        \let\it  = \rm%
        \let\bf  = \rm%
        \let\sl  = \rm%
        \let\INS = N%
    \fi}%
\def\ref{%
    \par\noindent\hangindent=24.0pt\hangafter=1}%
\let\endref=\endpet%

% ...

\def\vec#1{%
    \hbox{%
        \textfont1   = \tamssm%
        \scriptfont1 = \kleinhalbcurs%
        \textfont0   = \bxfm%
        \scriptfont0 = \sevenbf%
        $#1$}}%

\def\tens#1{%
    \hbox{${\cal #1}$}}%

% ... smaller font for captions:

\def\petit{%
    \def\rm{\fam0\eightrm}%
    \def\it{\fam\itfam\eightit}%
    \def\sl{\fam\slfam\eightsl}%
    \def\bf{\fam\bffam\eightbf}%
    \def\tt{\fam\ttfam\eighttt}%
    \textfont0 = \eightrm%
    \textfont1 = \eighti%
    \textfont2 = \eightsy%
    \textfont\itfam = \eightit%
    \textfont\slfam = \eightsl%
    \textfont\bffam = \eightbf%
    \textfont\ttfam = \eighttt%
    \scriptfont0 = \sixrm%
    \scriptfont1 = \sixi%
    \scriptfont2 = \sixsy%
    \scriptfont\bffam = \sixbf%
    \scriptscriptfont0 = \fiverm%
    \scriptscriptfont1 = \fivei%
    \scriptscriptfont2 = \fivesy%
    \scriptscriptfont\bffam = \fivebf%
    \normalbaselineskip=9pt%
    \setbox\strutbox = \hbox{\vrule height7pt depth2pt width0pt}%
    \normalbaselines\rm%
    \def\vec##1{%
        \setbox0=hbox{$##1$}\hbox{\hbox to 0pt{%
            \copy0\hss}\kern0.45pt\box0}}}%
\let\ts=\thinspace%

% ... fonts for headlines:

\font\tafontr  = cmcsc10 scaled \magstep1%
\font\tafontt  = cmr10   scaled \magstep2%
\font\tafonts  = cmr7    scaled \magstep2%
\font\tafontss = cmr5    scaled \magstep2%
\font\tamt     = cmmi10  scaled \magstep2%
\font\tams     = cmmi10  scaled \magstep1%
\font\tamss    = cmmi10%
\font\tamssm   = cmmib10%
\font\tast     = cmsy10  scaled \magstep2%
\font\tass     = cmsy7   scaled \magstep2%
\font\tasss    = cmsy5   scaled \magstep2%
\font\tasyt    = cmex10  scaled \magstep2%
\font\tasys    = cmex10  scaled \magstep1%

\font\tbfontr  = cmcsc10 scaled \magstep1%
\font\tbfontt  = cmr10   scaled \magstep1%
\font\tbfonts  = cmr7    scaled \magstep1%
\font\tbfontss = cmr5    scaled \magstep1%
\font\tbst     = cmsy10  scaled \magstep1%
\font\tbss     = cmsy7   scaled \magstep1%
\font\tbsss    = cmsy5   scaled \magstep1%

\font\markfont = cmr10   scaled \magstep1%

\newbox\chsta%
\newbox\chstb%
\newbox\chstc%
\def\centerpar#1{%
    {\advance\hsize by-2\parindent%
        \rightskip = 0pt plus 4em%
        \leftskip  = 0pt plus 4em%
        \parindent = 0pt%
        \setbox\chsta = \vbox{#1}%
        \global\setbox\chstb = \vbox{%
            \unvbox\chsta\setbox\chstc=\lastbox%
            \line{\hfill\unhbox\chstc\unskip\unskip\unpenalty\hfill}}}%
    \leftline{\kern\parindent\box\chstb}}%

% ... headlines:

\def\chap#1{%
    \goodbreak%
    \ifReferee%
        \medskip%
    \else%
        \vskip24pt plus 6pt minus 4pt%
    \fi%
    \bgroup%
        \textfont0   = \tafontt%
        \scriptfont0 = \tafonts%
        \scriptscriptfont0=\tafontss%
        \textfont1=\tamt%
        \scriptfont1=\tams%
        \scriptscriptfont1=\tamss%
        \textfont2=\tast%
        \scriptfont2=\tass%
        \scriptscriptfont2=\tasss%
        \textfont3=\tasyt%
        \scriptfont3=\tasys%
        \scriptscriptfont3=\tenex%
        \baselineskip=18pt%
        \lineskip=18pt%
        \raggedright%
        \pretolerance=10000%
        \noindent%
        \ifReferee%
            \centerline{\tafontr\ignorespaces #1}%
        \else%
            \tafontt\ignorespaces #1%
        \fi%
        \vskip 7 truemm plus 6pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\sec#1{%
    \goodbreak%
    \vskip25 truept plus 4pt minus 4pt%
    \bgroup%
        \textfont0=\tbfontt %
        \scriptfont0=\tbfonts %
        \scriptscriptfont0=\tbfontss%
        \textfont1=\tams %
        \scriptfont1=\tamss %
        \scriptscriptfont1=\kleinhalbcurs%
        \textfont2=\tbst %
        \scriptfont2=\tbss %
        \scriptscriptfont2=\tbsss%
        \textfont3=\tasys %
        \scriptfont3=\tenex %
        \scriptscriptfont3=\tenex%
        \baselineskip=16pt%
        \lineskip=16pt%
        \raggedright%
        \pretolerance=10000%
        \noindent%
        \ifReferee%
            \centerline{\tbfontr\ignorespaces #1}%
        \else%
            \tbfontt\ignorespaces #1%
        \fi%
        \vskip 12 truept plus 4pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\subs#1{%
    \goodbreak%
    \vskip 15 truept plus 4pt minus 4pt%
    \bgroup%
        \noindent%
        \raggedright%
        \pretolerance=10000%
        \ifReferee\centerline{\bxfr\ignorespaces #1}%
        \else\bxft\ignorespaces #1\fi%
        \vskip 6 truept plus 4pt minus 4pt%
    \egroup%
    \noindent\ignorespaces}%
\def\subsubs#1{%
    \goodbreak%
    \vskip 15 truept plus 4pt minus 4pt%
    \bgroup%
        \sl%
        \noindent%
        \ignorespaces #1%
        \unskip.\ %
    \egroup%
    \ignorespaces}%

% ... footnote environment:

\def\footnoterule{%
    \kern-3pt%
    \hrule width 2 truecm%
    \kern2.6pt}%
\newcount\footcount%
\footcount = 0%
\def\advftncnt{%
    \advance\footcount by 1%
    \global\footcount = \footcount}%
\def\fonote#1{%
    \advftncnt%
    $^{\the\footcount}$%
    \begingroup%
        \petit%
        \def\textindent##1{%
            \hang\noindent\hbox to \parindent{##1\hss}\ignorespaces}%
        \vfootnote{$^{\the\footcount}$}{#1}%
    \endgroup}%

% ... acknowledgement:

\def\acknow#1{%
    \ifenglish%
        \def\acap{Acknowledgements}%
    \else%
        \def\acap{Danksagung}%
    \fi%
    \vskip11pt%
    \begingroup%
        \ifReferee\noindent\else\noindent{\sl\acap\/}.\fi%
        \ignorespaces #1%
        \vskip 6pt%
    \endgroup}%

% ... final message:

\newcount\sterne%
\outer\def\bye{%
    \bigskip\typeset%
    \sterne = 1%
    \ifx%
        \speciali\undefined%
    \else%
        \bigskip%
        Special characters created by the author%
        \loop\smallskip\noindent %
        Special character No\number\sterne:%
        \csname special\romannumeral\sterne\endcsname%
        \advance\sterne by 1%
        \global\sterne=\sterne%
        \ifnum\sterne < 11\repeat%
    \fi%
    \vfill\supereject\end}%
\def\typeset{%
    \centerline{\petit%
    This article was processed by the author using the \TeX\ %
    Macropackage aua.mac.}}%

% ... some A&A-like definitions for the title page:

\newif\ifauthor%
\def\MAINTITLE#1{\vfill\supereject\treset%
    \ifReferee\def\eventitle{}\else\def\eventitle{#1}\fi\chap{#1}}%
\def\SUBTITLE#1{%
    \vskip-1cm\chap{#1}}%
\def\AUTHOR#1{%
    \authortrue%
    \ifReferee\centerline{\tafontr #1}\else\noindent{\sl #1}\fi%
    \bigskip}%
\def\PRESADD#1{%
    \ifenglish%
        \def\pcap{Present address}%
    \else%
        \def\pcap{Derzeitige Anschrift}%
    \fi%
    \footnote{$^*$}{\petit\pcap:~#1}}%
\def\INSTITUTE#1{%
    \authorfalse%
    \noindent\hangindent=12pt\hangafter=1{#1}\bigskip}%
\def\DATE#1{%
    \ifReferee\relax\else\noindent{\rm #1}\bigskip\fi}%
\def\ABSTRACT#1{%
    \ifenglish%
        \def\zcap{Abstract}%
    \else%
        \def\zcap{Zusammenfassung}%
    \fi%
    \ifReferee%
	\centerline{\tafontr\zcap}\medskip\noindent%
        \ignorespaces#1%
    \else%
        \hbox{\vbox{\hsize=0.2\hsize\hfill}\vbox{\hsize=0.8\hsize%
        \noindent{\sl\zcap.~}#1}}%
    \fi%
    \medskip}%
\def\KEYWORDS#1{%
    \noindent\ifReferee{\it Subject headings:~}\else{\sl Key words:~}\fi%
    {#1}\medskip}%
\def\THESAURUS#1{%
    \ifReferee\relax\else%
    \noindent{\sl Thesaurus codes:~}{#1}\medskip\fi}%
\def\OFFPRINTS#1{%
    \footnote{}{{\sl Send offprint requests to:~}{#1}}}%
\def\at#1{%
    \ifauthor%
        $^{#1}$%
    \else%
        \par\noindent\hangindent=12pt\hangafter=1$^{#1}$%
    \fi}%
\def\maketitle{%
    \bigskip\hrule\bigskip}%

% ... redefinitions of headlines:

\newcount\anum\anum = 0        %
\newcount\bnum\bnum = 0         %
\newcount\cnum\cnum = 0      %
\newcount\rnum\rnum = 0%
\def\treset{\global\anum=0\global\footcount=0}%
\def\areset{\global\bnum=0}%
\def\breset{\global\cnum=0}%

\def\titlea#1{%
    \global\advance\anum by 1\areset%
    \ifReferee\def\oddtitle{}\else\def\oddtitle{#1}\fi%
    \sec{\the\anum.~#1}}%
\def\titleb#1{%
    \global\advance\bnum by 1\breset%
    \subs{\the\anum.\the\bnum.~#1}}%
\def\titlec#1{%
    \global\advance\cnum by 1%
    \subsubs{\the\anum.\the\bnum.\the\cnum.~#1}}%
\def\appendix#1{%
    \ifenglish%
       \def\xcap{Appendix}%
    \else%
       \def\xcap{Anhang}%
    \fi%
    \def\oddtitle{\xcap.~#1}\sec{\xcap.~#1}}%
\def\undertext#1{%
    \vtop{\hbox{#1}\kern 1pt \hrule}}%
\def\REF#1{%
    \global\advance\rnum by 1\ref{\the\rnum.~#1}}%
\def\nextline{%
    \unskip\nobreak\hfill\break}%

% ...

\def\begfigside#1#2\endfig{%
    \ifReferee\setbox2=\vbox{\box2\bigskip #2}\else%
    \par%
    \dimen0 = \hsize%
    \advance\dimen0 by -90 truemm%
    \advance\dimen0 by  -1 truecc%
    \relax%
    \bgroup%
        \def\figure##1##2{%
            \ifenglish%
                \def\fcap{Figure}%
            \else%
                \def\fcap{Abbildung}%
            \fi%
            \vbox{%
                \hsize = \dimen0\relax%
                \noindent\petit{\fcap\ts##1.--\ }%
                \ignorespaces ##2%
                \par}}%
        \midinsert\line{\vbox{%
            \hsize=90truemm\relax%
            \ifPostScript%
                \frame{0pt}{0.5pt}{%
                    \epsfxsize=\hsize\epsffile{#1}}%
            \else%
                \frame{1cm}{0.5pt}{%
                    \vbox to 0pt{\hsize=90truemm\hfill}}%
            \fi}%
            \hss#2\unskip}%
        \endinsert%
    \egroup\ignorespaces\fi}%

\def\begfigpage#1#2#3{%
    \pageinsert%
    \setbox0 = \vbox{%
        \ifenglish%
            \def\fcap{Fig}%
        \else%
            \def\fcap{Abb}%
        \fi%
        \smallskip\noindent\petit{\bf\fcap.\ts#2\ }%
        \ignorespaces #3}%
    \dimen0 = \vsize%
    \advance\dimen0 by -\ht0%
    \advance\dimen0 by -1cm%
    \ifPostScript%
        \setbox1 = \vbox{$$\frame{0pt}{0.5pt}{%
                       \epsfysize=\dimen0\epsffile{#1}}$$}%
    \else%
        \setbox1 = \vbox{$$\frame{0pt}{0.5pt}{\vbox to \dimen0{%
                       \hsize=141truemm\hfill}}$$}%
    \fi%
    \box1\vfill\box0\endinsert}%

\def\today{%
    \ifenglish%
        \number\day~%
        \ifcase\month%
            \or January  \or February\or March   \or April%
            \or May      \or June    \or July    \or August%
            \or September\or October \or November\or December%
        \fi%
        ~\number\year%
    \else%
        \number\day.~%
        \ifcase\month%
        \or Januar   \or Februar\or M\"arz  \or April%
        \or Mai      \or Juni   \or Juli    \or August%
        \or September\or Oktober\or November\or Dezember%
        \fi%
        ~\number\year%
    \fi}%

\def\captions{%
    \ifReferee%
        \vfill\eject\subs{Figure captions}%
        \box2
    \else%
        \relax%
    \fi}%

